Impulsively Generated Linear and Non-linear Alfven Waves in the Coronal Funnels

We present simulation results of the impulsively generated linear and non-linear Alfv\'en waves in the weakly curved coronal magnetic flux-tubes (coronal funnels) and discuss their implications for the coronal heating and solar wind acceleration. We solve numerically the time-dependent magnetohydrodynamic (MHD) equations to obtain the temporal signatures of the small (linear) and large-amplitude (non-linear) Alfv\'en waves in the model atmosphere of expanding open magnetic field configuration (e.g., coronal funnels) by considering a realistic temperature distribution. We compute the maximum transversal velocity of both linear and non-linear Alfv\'en waves at different heights in the coronal funnel, and study their response in the solar corona during the time of their propagation. We infer that the pulse-driven non-linear Alfv\'en waves may carry sufficient wave energy fluxes to heat the coronal funnels and also to power the solar wind that originates in these funnels. Our study of linear Alfv\'en waves show that they can contribute only to the plasma dynamics and heating of the funnel-like magnetic flux-tubes associated with the polar coronal holes.

==> cmp.sh <==
#bin/bash!

rm *.log
rm *.out
rm *.aux
rm *.blg
rm *.spl
rm *.bbl
rm *.dvi
rm *.bak


NAME=CSMM

aspell --lang=en --mode=tex -c $NAME.tex

#ispell $NAME.tex
latex $NAME.tex
bibtex $NAME
latex $NAME.tex
latex $NAME.tex
dvipdfmx $NAME.dvi
#latex vert1a.tex
#dvipdfm vert1a.dvi


rm *.log
rm *.out
rm *.aux
rm *.blg
rm *.spl
rm *.bbl
rm *.dvi
rm *.bak

